Distributed learning of deep neural network over multiple agents

In domains such as health care and finance, shortage of labeled data and computational resources is a critical issue while developing machine learning algorithms. To address the issue of labeled data scarcity in training and deployment of neural network-based systems, we propose a new technique to train deep neural networks over several data sources. Our method allows for deep neural networks to be trained using data from multiple entities in a distributed fashion. We evaluate our algorithm on existing datasets and show that it obtains performance which is similar to a regular neural network trained on a single machine. We further extend it to incorporate semi-supervised learning when training with few labeled samples, and analyze any security concerns that may arise. Our algorithm paves the way for distributed training of deep neural networks in data sensitive applications when raw data may not be shared directly.

==> anc/makefile <==
all: clean pdf

pdf:
	pdflatex elsarticle-template
	bibtex elsarticle-template
	pdflatex elsarticle-template
	pdflatex elsarticle-template
	evince elsarticle-template.pdf &
supp:
	pdflatex supplementary
	bibtex supplementary
	pdflatex supplementary
	pdflatex supplementary
	evince supplementary.pdf &
minor:
	git diff --word-diff
	git commit .. -m minor && git push
clean:
	rm -f *.aux *.blg *.log *.spl *.out *.bbl
ultraclean:
	rm *.aux *.blg *.log *.pdf *.bbl *.spl *.out 


==> anc/protocol.tex <==
\newgeometry{left=1.5cm}

\subsection*{Table of network primitives}
\label{network_primitives}

\begin{table}[h!]
\centering
\begin{tabular}{|p{3cm}|p{5.9cm}|p{3.3cm}|p{5cm}|}
\hline
Mode                                                                              & Alice (Request)                                                                                                                                                                                                                    & Bob (Response)                                                                                             & Meaning                                                                                                                                        \\ \hline
Training request                                                                  & \begin{tabular}[c]{@{}l@{}}mode: ``training request''\\ checksum: ``\textless weight checksum\textgreater''\\ nIter: \textless number iterations\textgreater\\ client id: ``\textless client identifier\textgreater''\end{tabular} & \begin{tabular}[c]{@{}l@{}}response: ``allowed''\\ token: ``\textless token\textgreater''\end{tabular}          & Bob is ready to train and alice has most recent weights. Alice must initiate training using token within next 20 seconds or token will expire! \\ \hline
Training request                                                                  & \begin{tabular}[c]{@{}l@{}}mode: ``training request''\\ checksum: ``\textless weight checksum\textgreater''\\ nIter: \textless number iterations\textgreater\\ client id: ``\textless client identifier\textgreater''\end{tabular}                    & response: ``denied''                                                                                         & Bob is currently training with another alice or waiting for another alice to start training.                                                   \\ \hline
Training request                                                                  & \begin{tabular}[c]{@{}l@{}}mode: ``training request''\\ checksum: ``\textless weight checksum\textgreater''\\ nIter: \textless number iterations\textgreater\\ client id: ``\textless client identifier\textgreater''\end{tabular}                    & \begin{tabular}[c]{@{}l@{}}response: ``refresh''\\ client id: {[}``Alice$_k$'',\\ ``xxx.xxx.xxx.xxx''{]}\end{tabular} & Checksum is old, alice needs to refresh weights (most recent alice ip is provided for peer to peer case).                                      \\ \hline
Tensor transmission                                                                & \begin{tabular}[c]{@{}l@{}}mode: ``training''\\ checksum: ``\textless tensor checksum\textgreater''\\ shape: \textless tensor dimensions\textgreater\\ raw\_data: \textless serialized tensor\textgreater\end{tabular}                      & response: ``success/failure''                                                                                &                                                                                                                                                \\ \hline
\begin{tabular}[c]{@{}l@{}}Encrypted weight\\ Upload \\ (Centralized)\end{tabular}    & \begin{tabular}[c]{@{}l@{}}mode: ``weight upload''\\ checksum: ``\textless weight checksum\textgreater''\\ weights: \textless encrypted weight file\textgreater\\ client id: ``\textless client identifier\textgreater''\end{tabular}                & response: ``successful''                                                                                     & Bob has registered checksum and stored Alicejweights. It has also snapshotted its weights.                                                     \\ \hline
\end{tabular}
\label{protocol1}
\end{table}


\begin{table}[h]
\centering
\begin{tabular}{|p{3cm}|p{5.8cm}|p{3.2cm}|p{5cm}|}
\hline
Mode                                                                              & Alice (Request)                                                                                                                                                                                                                    & Bob (Response)                                                                                             & Meaning                                                                                                                                        \\ \hline
\begin{tabular}[c]{@{}l@{}}Encrypted weight\\ Upload \\ (Centralized)\end{tabular}     & \begin{tabular}[c]{@{}l@{}}mode: ``weight upload''\\ checksum: ``\textless weight checksum\textgreater''\\ weights: \textless encrypted weight file\textgreater\\ client id: ``\textless client identifier\textgreater''\end{tabular}                & response: ``failed''                                                                                         & Bob was not training with this alice currently or lastly.                                                                                      \\ \hline
\begin{tabular}[c]{@{}l@{}}Encrypted weight\\ request \\ (Centralized)\end{tabular}   & \begin{tabular}[c]{@{}l@{}}mode: ``weight request''\\ client id: ``\textless client identifier\textgreater''\end{tabular}                                                                                                                      & weight: \textless encrypted weights file\textgreater                                                        & Bob allows for download of encrypted file.                                                                                                     \\ \hline
\hline
\begin{tabular}[c]{@{}l@{}}Encrypted weight\\ request \\ (Centralized)\end{tabular}   & \begin{tabular}[c]{@{}l@{}}mode: ``weight request''\\ client id: ``\textless client identifier\textgreater''\end{tabular}                                                                                                                      & \begin{tabular}[c]{@{}l@{}}response: ``denied''\\ reason: ``\textless string\textgreater''\end{tabular}         & Bob was not started in centralized mode, or never trained with an alice.  \\
\hline
\begin{tabular}[c]{@{}l@{}}Snapshot request\\ (Peer to peer)\end{tabular}         & \begin{tabular}[c]{@{}l@{}}mode: ``snapshot''\\ checksum: ``\textless weight checksum\textgreater''\\ client id: ``\textless client identifier\textgreater''\end{tabular}                                                                           & response: ``successful''                                                                                     & Bob has registered checksum. It has also snapshotted its weights to match Alice$_j$.                                                              \\ \hline
\begin{tabular}[c]{@{}l@{}}Snapshot request\\ (Peer to peer)\end{tabular}         & \begin{tabular}[c]{@{}l@{}}mode: ``snapshot''\\ checksum: ``\textless weight checksum\textgreater''\\ client id: ``\textless client identifier\textgreater''\end{tabular}                                                                           & response: ``failed''                                                                                         & Bob was not training with Alice$_j$ currently or lastly.                                                                                           \\ \hline \pagebreak
\begin{tabular}[c]{@{}l@{}}Encrypted weight\\ request \\ (Peer to peer)\end{tabular} & \begin{tabular}[c]{@{}l@{}}{[}To Alice$_k${]}\\ mode: ``weight request''\\ client id: ``\textless client identifier\textgreater''\end{tabular}                                                                                                    & weight: \textless encrypted weights file\textgreater                                                        & Alice provides most recent encrypted weights used in training with Bob.                                                                        \\ \hline
\begin{tabular}[c]{@{}l@{}}Encrypted weight\\ request \\ (Peer to peer)\end{tabular} & \begin{tabular}[c]{@{}l@{}}{[}To Alice$_k${]}\\ mode: ``weight request''\\ client id: ``\textless client identifier\textgreater''\end{tabular}                                                                                                        & response: ``denied''                                                                                         & This Alice never trained with bob.                                                                                                             \\ \hline
\end{tabular}
\caption{Message specification for communication between multiple parties in split neural network algorithm.}
\label{protocol2}
\end{table}
\restoregeometry

==> anc/supplementary.tex <==
\documentclass[12pt]{article}
\usepackage{subcaption}
\usepackage{graphicx}
\usepackage[section]{placeins}
\usepackage{authblk}

\usepackage{hyperref}
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{geometry}
\usepackage{longtable}
\usepackage{subcaption}
\usepackage[english]{babel}
\usepackage{algorithm}
\usepackage{algpseudocode}
\usepackage[usenames,dvipsnames,svgnames,table]{xcolor}
\title{Supplementary Material \\ Distributed learning of deep neural network over multiple agents}

\author[1,*]{Otkrist Gupta}
\author[1]{Ramesh Raskar}
\affil[1]{Massachusetts Institute of Technology}

\affil[*]{otkrist@mit.edu}
\date{}
\begin{document}
\maketitle



\section{Implementation Details}

%We use standard \textit{json} communication libraries for asynchronous RPC for implementation. On top of those, we implement a custom protocol for training once a secure connection is established using SSL. Our protocol defines several network primitives (implemented as remote functions) which we broadly divide in 3 parts (1) Training request, (2) Tensor transmission and (3) Weight update. Please refer to appendix for a complete list of network primitives. We describe these three network primitives categories in upcoming sections.

We ensure safety against man-in-middle attacks, by using RSA cryptography and SSL encrypted sockets for network communication. Each Alice is given a unique user id and password which is used to establish the identity of Alice while connecting. When communicating over SSL, client and server initiate a hand shake using the asymmetric public key provided by the server. After a successful handshake, client and server agree upon a temporary key used during the session to perform symmetric cryptography. We add additional safeguards by adding timeouts when either side is idle, and we use trusted sources to generate SSL certificates.



\subsection{Training request}
Training request is the first message sent by Alice to Bob in the beginning of a session. The training request message carries information to establish identity and a SHA-2 256 bit \textit{checksum} (a cryptographically secure hash function) of latest weights available along with the number of training batches. Bob uses this to verify the identity of Alice and ensure that the weights available to Alice are the most recent weights. Once Bob has established identity it responds if Alice needs to refresh its weights. In case the checksum is older and Alice needs to refresh, she is provided with the identity of Alice which trained latest with Bob. Bob simply disconnects after transmission in cases when a message is malformed or identity was mismatched.


\subsection{Tensor transmission}
Tensor transmission is the message used by both Alice and Bob to transmit forward propagated activations and backpropagated gradients. This message carries the actual shape of tensors, raw data of tensors in a serialized form along with a checksum for transmitted tensor to ensure data integrity. We combine together tensors from a single batch and transmit them as a single blob. For testing purposes tensor transmission from Alice can carry a mode string to specify if data used was training or validation.

\subsection{Weight update}
\label{weight_update}
Network primitives for weight update differ based on if we are operating in \textit{peer-to-peer} or \textit{centralized} mode. We describe the two methodologies next.


\subsubsection{Centralized weight update}
In the \textit{centralized} mode, Alice uploads a encrypted weights file to a weight server using an ``Encrypted weight upload'' primitive. When a new party wants to train, it downloads and decrypts these weights. Encryption and decryption is performed using existing methods for PSK. While this removes the need for Alice to stay online, it makes it harder to add new nodes since they need to establish identity and obtain the PSK before attempting to train. Another limitation arises from shared keys being susceptible to attacks. Such keys therefore need recycling and updating.


\subsubsection{Peer-to-peer weight update}
In \textit{peer-to-peer} mode, Bob sends last trained Alice's information to current training party. Alice use this information to connect and download encrypted weights. Downloaded weights are used to initialize network before Alice may begin training. This method has a limitation that the most recent data node cannot go offline after the training has finished. We describe the network primitives in the section \ref{network_primitives}.


\section{Empirical convergence characteristics}

\begin{figure*}[t]
\begin{subfigure} {0.5\textwidth}
\includegraphics[height=0.8\textwidth]{mnist_acc.pdf}
\caption{Accuracy when training on MNIST}
\label{mnistacc}
\end{subfigure}
\begin{subfigure} {0.5\textwidth}
\includegraphics[height=0.8\textwidth]{cifar_acc.pdf}
\caption{Accuracy when training on CIFAR-10}
\label{cifaracc}
\end{subfigure}
\caption{Convergence characteristics with iteration count for MNIST (\ref{mnistacc}) and CIFAR-10 (\ref{cifaracc}). We observe same convergence rate using multi agent algorithm v/s when training using a single machine.}
\label{accuracy_plots}
\end{figure*}

We verify that our algorithm takes similar number of iteration to converge, proving that the method doesn't add inefficiencies at an algorithmic level. We plot the validation accuracies with every iteration on different datasets. Figure \ref{accuracy_plots} shows plots from 2 different datasets. The convergence characteristics from distributed neural network algorithm coincide well with the training trajectory when training over a single agent. While the overall convergence characteristics match, there are small variations observed because of different parameter initializations at the beginning of training.


\section{Comparison with Federated Learning}


\begin{table}[t]
\centering
\begin{tabular}{p{6cm} | p{3cm} | p{3cm}}
\hline 
Method             & 100 Clients   & 500 Clients \\
\hline 
Large Scale SGD    & 29.4 TFlops   & 5.89 TFlops \\
Federated Learning & 29.4 TFlops   & 5.89 TFlops \\
Our Method         & 0.1548 TFlops & 0.03 TFlops \\
\hline
\end{tabular}
\caption{Computation resources consumed per client when training CIFAR 10 over VGG \cite{simonyan2014very} (in teraflops). \label{splitnncomputetable}}
\end{table}

\begin{table}[]
\centering

\begin{tabular}{p{6cm} | p{3cm} | p{3cm}}
\hline 
Method             & 100 Clients   & 500 Clients \\
\hline 
Large Scale SGD    & 13 GB   & 14 GB \\
Federated Learning & 3 GB   & 2.4 GB \\
Our Method         & 6 GB & 1.2 GB \\
\hline
\end{tabular}
\caption{Computation bandwidth required per client when training CIFAR 100 over ResNet \cite{he2016deep} (in gigabytes). \label{splitnncommtable}}
\end{table}


We perform several different comparisons using the best hyperparameter selections for federated averaging and federated SGD \cite{mcmahan2016communication}. For our first comparison we analyze data the transmission cost of state-of-the-art deep networks including ResNet \cite{he2016deep} and VGG on CIFAR-10 and CIFAR-100 \cite{krizhevsky2014cifar} (please refer to \ref{databw}). We demonstrate higher validation accuracy and faster convergence when considering large number of clients. We also compare client side computational costs when using deep models and demonstrate significantly lower computational burden on clients when training using our algorithm (see figure \ref{datacomputebw}). We summarize our findings in table \ref{splitnncomputetable} and \ref{splitnncommtable}. Overall analyses can be found in the schematic depicted in Figure \ref{datacomputebw}.

\begin{figure*}[t]
\begin{subfigure} {0.5\textwidth}
\includegraphics[width=\textwidth]{bandwidth_timeeps.pdf}
\caption{Data resources required with iterations}
\label{databw}
\end{subfigure}
\begin{subfigure} {0.5\textwidth}
\includegraphics[width=\textwidth]{compute_timeeps.pdf}
\caption{Computational resources with iterations}
\label{computebw}
\end{subfigure}
\caption{We summarize the computational and data bandwidth requirements using schematic diagrams in Figure (\ref{databw}, \ref{computebw}).}
\label{datacomputebw}
\end{figure*}


\input{protocol}
\bibliographystyle{elsarticle-num}

\begin{thebibliography}{1}
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{\texttt{#1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\expandafter\ifx\csname href\endcsname\relax
  \def\href#1#2{#2} \def\path#1{#1}\fi

\bibitem{simonyan2014very}
K.~Simonyan, A.~Zisserman, Very deep convolutional networks for large-scale
  image recognition, arXiv preprint arXiv:1409.1556.

\bibitem{he2016deep}
K.~He, X.~Zhang, S.~Ren, J.~Sun, Deep residual learning for image recognition,
  in: Proceedings of the IEEE conference on Computer Vision and Pattern
  Recognition, 2016, pp. 770--778.

\bibitem{mcmahan2016communication}
H.~B. McMahan, E.~Moore, D.~Ramage, S.~Hampson, et~al., Communication-efficient
  learning of deep networks from decentralized data, arXiv preprint
  arXiv:1602.05629.

\bibitem{krizhevsky2014cifar}
A.~Krizhevsky, V.~Nair, G.~Hinton, The cifar-10 dataset, online: http://www.
  cs. toronto. edu/kriz/cifar. html.

\end{thebibliography}

\end{document}



